Universal energy-accuracy tradeoffs in nonequilibrium cellular sensing

We combine stochastic thermodynamics, large deviation theory, and information theory to derive fundamental limits on the accuracy with which single cell receptors can estimate external concentrations. As expected, if estimation is performed by an ideal observer of the entire trajectory of receptor states, then no energy consuming non-equilibrium receptor that can be divided into bound and unbound states can outperform an equilibrium two-state receptor. However, when estimation is performed by a simple observer that measures the fraction of time the receptor is bound, we derive a fundamental limit on the accuracy of general nonequilibrium receptors as a function of energy consumption. We further derive and exploit explicit formulas to numerically estimate a Pareto-optimal tradeoff between accuracy and energy. We find this tradeoff can be achieved by nonuniform ring receptors with a number of states that necessarily increases with energy. Our results yield a novel thermodynamic uncertainty relation for the time a physical system spends in a pool of states, and generalize the classic 1977 Berg-Purcell limit on cellular sensing along multiple dimensions.

==> aps-length/aps_length.py <==
#!/usr/bin/env python

"""
Count length of an APS manuscript formatted in LaTeX, following
guidelines described at http://journals.aps.org/authors/length-guide

Copyright (c) James Kermode <james.kermode@gmail.com> 2014

Usage as a script: aps_length [options] tex-files
Usage as a module: aps_length.main(tex-files, option=value, ...)

Requires either _ghostscript_ (http://www.ghostscript.com/) or ImageMagick
_identify_ (http://www.imagemagick.org) to be available on your path.
Requires _detex_ (http://www.ctan.org/pkg/detex) for the "-m detex" option.

Use --figs=gs if you have .eps or .pdf figures, and --figs=identify if you have
.png figures.

    Options:
      -h, --help            Show this help message and exit
      -v key value, --var=key value
                            Define TeX variables e.g. to specify location of
                            figure files.
      -e env1,env2,..., --env=env1,env2,...
                            Comma-separated list of LaTeX environments to omit.
      -m (detex | wordcount), --method=(detex | wordcount)
                            Tool to use to count words in main text. Default is
                            wordcount, detex is also supported
                            (but tends to underestimate word count).
      -f (identify | gs), --figs=(identify | gs)
                            Tool to use to extract bounding box from figure.
                            Default is gs, ImageMagick identify also supported.
                            Both work with eps and pdf images, while
                            identify is a better choice for png images.
      -s SCALE_FIGS, --scale-figs=SCALE_FIGS
                            Scale estimate of figure word counts by factor,
                            default 1.1 (10%)
      -j PRL, --journal=PRL
                            Journal abbreviation (e.g. PRL, PRB-RC).
                            Default is PRL. See below for other options.
      -l LATEX, --latex=LATEX
                            Latex executable. Default is "pdflatex".
      -c, --clean           Delete temporary files (wordcount method). Default.
      -k, --keep            Keep temporary files (wordcount method)

Options for --journal=???:
Journals: PRL, PRA, PRB, PRC, PRD, PRE, PRX, PRX-Energy, PRX-Quantum, RMP,
    PRResearch, PRApplied, PRFluids, PRMaterials, PRPER.
Article types: L - letter, RC - reply/comments, rev - review, P - perspective
    T - tutorial, A - article, C - colloquium, U - update, S - short article.
    Default: L, except: PRX* - RC; RMP & PRPER - makes no difference.
Combos: PRL, PRL-L, PRL-RC, PRA, PRA-L, PRA-RC, PRB, PRB-L, PRB-RC, PRC,
    PRC-L, PRC-RC, PRD, PRD-L, PRD-RC, PRE, PRE-L, PRE-RC, PRX, PRX-RC, PRX-P,
    PRX-T, PRX-Energy, PRX-Energy-RC, PRX-Energy-P, PRX-Energy-T, PRX-Quantum,
    PRX-Quantum-RC, PRX-Quantum-P, PRX-Quantum-T, RMP, RMP-A, RMP-C,
    PRResearch, PRResearch-rev, PRResearch-L, PRResearch-RC, PRApplied,
    PRApplied-rev, PRApplied-L, PRApplied-RC, PRFluids, PRFluids-L,
    PRFluids-RC, PRMaterials, PRMaterials-rev, PRMaterials-U, PRMaterials-L,
    PRMaterials-RC, PRPER, PRPER-S, PRPER-RC.

License
-------
This program is free software; you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation; either version 2 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License along
with this program; if not, write to the Free Software Foundation, Inc.,
51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA.
"""
from __future__ import print_function, division
import glob
import os
import subprocess
import re
import argparse as ag

eqn_envs = ['equation', 'eqnarray', 'displaymath', 'align', 'gather',
            'multline']
filter_envs = eqn_envs + ['acknowledgments', 'acknowledgements', 'abstract',
                          'thebibliography', 'tabular']

word_limit = {'PRL':    3750,
              'PRL-L':  3750,
              'PRL-RC': 750,
              'PRA':    4500,
              'PRA-L':  4500,
              'PRA-RC': 3500,
              'PRB':    4500,
              'PRB-L':  4500,
              'PRB-RC': 3500,
              'PRC':    4500,
              'PRC-L':  4500,
              'PRC-RC': 1500,
              'PRD':    4500,
              'PRD-L':  4500,
              'PRD-RC': 3500,
              'PRE':    4500,
              'PRE-L':  4500,
              'PRE-RC': 3500,
              'PRX':    3500,
              'PRX-RC': 3500,
              'PRX-P':  3000,
              'PRX-T':  37500,
              'PRX-Energy':     3500,
              'PRX-Energy-RC':  3500,
              'PRX-Energy-P':   3000,
              'PRX-Energy-T':   37500,
              'PRX-Quantum':    3500,
              'PRX-Quantum-RC': 3500,
              'PRX-Quantum-P':  7500,
              'PRX-Quantum-T':  37500,
              'RMP':    50000,
              'RMP-A':  50000,
              'RMP-C':  50000,
              'PRResearch':      4500,
              'PRResearch-rev':  30000,
              'PRResearch-L':    4500,
              'PRResearch-RC':   3500,
              'PRApplied':       3500,
              'PRApplied-rev':   30000,
              'PRApplied-L':     3500,
              'PRApplied-RC':    3500,
              'PRFluids':        4500,
              'PRFluids-L':      4500,
              'PRFluids-RC':     3500,
              'PRMaterials':     4500,
              'PRMaterials-rev': 30000,
              'PRMaterials-U':   10000,
              'PRMaterials-L':   4500,
              'PRMaterials-RC':  3500,
              'PRPER':           3500,
              'PRPER-S':         3500,
              'PRPER-RC':        3500,
              }
# word limits from: https://journals.aps.org/authors/length-guide
# updated 2021-10-15
no_aspect = ('PRX', 'PRX-Energy', 'PRX-Quantum', 'RMP',
             'PRX-RC', 'PRX-P', 'PRX-T',
             'PRX-Energy-RC', 'PRX-Energy-P', 'PRX-Energy-T',
             'PRX-Quantum-RC', 'PRX-Quantum-P', 'PRX-Quantum-T',
             'PRApplied-rev', 'PRMaterials-rev', 'PRResearch-rev', 'PRPER-rev',
             'RMP-A', 'RMP-C')
# The journal/article-types above have different rules for figures

commenter = re.compile(r"(?<!\\)%")
img_file = re.compile(r"{\S*\.pdf}|.eps}|.png}$")

msg = """Calling `{}` failed. Try typing `{}` at the command line to
check its availability, or use the `{}` option"""

wordcount_tex_contents = r"""\ProvidesFile{wordcount.tex}[2000/09/27 v1.5 Michael Downes]
% Copyright 2000 Michael John Downes
% This file has no restrictions on its use, distribution, or sale.
%
% If you run LaTeX on wordcount.tex it will prompt you for the name of a
% document to be counted. For most people, however, it will be more
% convenient to run the shell script wordcount.sh, giving the document
% name as the first argument. The comments in wordcount.sh
% give further information about the usage and limitations of this tool.

% The fundamental idea is to mark each character and interword space
% with a unique tag that will show up in TeX "showbox" output. Then
% arrange to make the output routine trigger a TeX overfull vbox message
% for the page box so that everything gets reported in the TeX log.
% Then run grep -c (or an equivalent text search utility, e.g., perl) on
% the log file to count the occurrences.
%
% In showbox output, a character is typically represented by a line of
% the form
%
%   ...\T1/cmr/m/n/10 e
%
% where "\T1/cmr/m/n/10" is the font name. We arrange things so that all
% characters are typeset in a font named "\3.08632". Furthermore, for
% interword spaces, which are normally represented in the output as
% something like
%
%   ...\glue 3.33333 plus 1.66666 minus 1.11111
%
% we use \spaceskip to ensure that it always appears as
%
%   ...\glue(\spaceskip) 3.08633 plus 9.0
%
% Then to count characters (including word spaces) we can
% grep for lines matching "3.0863", while to count words we
% count the number of lines in the log that match "3.08633" but not
% "3.08632".
%
% For an accurate count in multi-line paragraphs we also need
% to set rightskip to the flag value, since interword spaces are
% discarded at line breaks; and on the presumption that hyphenated
% compounds like "steady-state" should be counted as two words, we set
% \exhyphenpenalty to a value that ensures a line break at *every*
% explicit hyphen---then we will get a rightskip glue node between the
% two parts. (How about em-dashes? you may ask. Answer: it works all
% right, try it and see.)

\ifx\relax\?\def\wcQUIET{TT}\else\def\wcQUIET{TF}\fi

% We want accented letters to be represented by a single font char, to
% the extent possible:
\RequirePackage[T1]{fontenc}
\makeatletter
\thickmuskip=5.55555mu plus5.55555mu minus 2.22222mu
\let\@@thickmuskip\thickmuskip \newmuskip\thickmuskip
\let\@@spaceskip\spaceskip \xspaceskip=0pt
\newskip\@charfontname
% Ensure that these cannot be overridden.
\let\spaceskip\@charfontname \let\xspaceskip\spaceskip
\def\FreezeSpaces{%
  \setbox\z@\hbox{\mathsurround=\z@ $\mkern\@@thickmuskip$}%
  \@@spaceskip=\wd\z@ plus 9pt\relax
  % Setting rightskip to a slightly different value means that
  % end-of-line spaces can be distinguished if desired. (By default,
  % they are not.) Using fil units means there won't be any hyphenation
  % except for explicit hyphens.
  \dimen@\@@spaceskip \advance\dimen@ 1sp\relax
  \rightskip\z@ plus\strip@pt\dimen@ fil\relax
  % Prevent any further changes to \rightskip.
  \let\rightskip\spaceskip
  \@charfontname=\wd\z@ \advance\@charfontname -1sp\relax
  % Cancel all non-1000 sfcodes, which might otherwise affect the value
  % of inter-sentence spaces and keep them from being counted as
  % interword spaces.
  \def\do{\sfcode\fam\@m \advance\fam\@ne
    \ifnum\fam>\@cclv\expandafter\@gobble\fi \do
  }%
  \fam\z@ \do
  \let\frenchspacing\relax \let\nonfrenchspacing\relax
}
\def\DashPatch{%
  \exhyphenpenalty=-\@M \let\exhyphenpenalty\count@
  \hyphenpenalty\@M \let\hyphenpenalty\count@
  % LaTeX bug? Default definitions for these don't have \exhyphenpenalty
  % built in. Change them to just print a hyphen so that the penalties
  % will work.
  \def\textemdash{-}\def\textendash{-}%
}
% Here we set the font to ptmr8t (a T1 encoded font for which most
% people are likely to have a tfm file) and then make it difficult for
% the font to be changed ever again. We use two names for the font,
% \ptmr and \3.08632, the former being easier to use when resetting math
% fonts. The name that is defined last when TeX processes a document is
% the one that will be used in the log file.
\def\FreezeFont{%
  \expandafter\font
    \csname\strip@pt\@charfontname\endcsname
    =ptmr8t \relax
  \ptmr
  \check@mathfonts \let\check@mathfonts\relax
  \def\do{%
    \textfont\fam=\ptmr\scriptfont\fam=\ptmr\scriptscriptfont\fam=\ptmr
    \advance\fam\@ne \ifnum\fam<\sixt@@n \else\expandafter\@gobble\fi
    \do
  }%
  \fam=0 \do
}
\font\ptmr=ptmr8t \relax
\fontdimen22\ptmr=1sp % to permit use as math font 2
\let\selectfont\relax
\let\fontshape\@gobble \let\fontseries\@gobble \let\fontfamily\@gobble
\let\fontencoding\@gobble \let\fontsize\@gobbletwo
\let\linespread\@gobble
\let\try@load@fontshape\relax
\@namedef{U/msa/m/n}{}% disable special test in AMS documentclasses
\def\define@newfont{\expandafter\let\font@name=\ptmr}
\let\@@hfuzz\hfuzz \let\@@vfuzz\vfuzz
\newdimen\hfuzz \let\vfuzz\hfuzz
\def\QuietBoxes{%
  \@@hfuzz\maxdimen \@@vfuzz\maxdimen
}
\AtBeginDocument{\FreezeSpaces \FreezeFont \DashPatch \QuietBoxes}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Halign patches
\def\ialign{\everycr{}\tabskip\@@spaceskip\halign} % initialized \halign
\def\extracolsep#1{\tabskip\@@spaceskip}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\nofiles \let\makeindex\@empty % work-around for a natbib problem
% Seize control of the output routine to avoid extra clutter of dvi
% files. Handling \AtBeginDVI would take some extra work--for now I
% won't bother.
\def\showpagebox{%
  \showboxbreadth\maxdimen\showboxdepth99
  % This is a devious way of getting the box contents into the log file
  % without actually using \showbox (which typically results in a
  % nonzero exit code from the TeX run).
  \@@vfuzz\z@
  \setbox\z@\vbox to\z@{\box\@outputbox}%
  \setbox\z@\box\voidb@x
  \global \@colht \textheight
  \stepcounter{page}%
  \let\firstmark\botmark
}
\AtBeginDocument{\def\@outputpage{\showpagebox}}
\if\wcQUIET\else
\begingroup \def\msg^^J#1]^^J{\endgroup\message{#1]^^J^^J}}
\endlinechar=`\^^J \catcode`\ =12 \msg

The 'wordcount' utility provides a way of estimating the number of
words in a LaTeX document.

[Warning: The counting method uses a large log file as an intermediate
step. If your disk space is extremely low the counting process
may end prematurely for lack of space.]

\fi

% \typein has extraneous blank lines and slightly idiosyncratic prompt.
\begingroup \endlinechar=-1
\message{File name [press RETURN to cancel]: }
\def\do{%
  \let\do\@makeother \dospecials
  \global\read-1 to\wcFileName
  \endgroup
}
\do

\ifx\@empty\wcFileName
  \typeout{No file name given; quitting.}\expandafter\@@end\fi

\expandafter\filename@parse\expandafter{\wcFileName}
\edef\jobname{\filename@base}

\if\wcQUIET
  \message{\wcFileName}
\else
\typeout{^^JTo get a count of characters, run^^J^^J \space
%
  grep -c '3[.]0863[23]' wordcount.log^^J^^J%
%
or equivalent when processing is finished.^^J%
}
\fi

\typeout{Processing \wcFileName...^^J}

\IfFileExists{\wcFileName}{\batchmode}{\nonstopmode}
\edef\@tempa{\noexpand\makeatother
  \noexpand\input{\wcFileName}\noexpand\stop
}
\@tempa
"""

# -----------------------------------------------------------------------------
# Helper functions
# -----------------------------------------------------------------------------


def is_first_line(line):
    """Is it the first line of `.tex` file? Excludes empty and comment lines,

    Parameters
    ----------
    line : str
        The line.
    """
    line = line.strip()
    if line == '':
        return False
    return not line.startswith('%')


def is_inc_fig(line, filename):
    """Is it a line where `filename` is included?

    Parameters
    ----------
    line : str
        The line from the `.tex` file.
    filename : str
        The name of the graphics file.
    """
    if filename is None or filename not in line:
        return False
    return 'input' in line or 'includegraphics' in line


def _no_comments(lines):
    """Only lines that contain anything other than comments

    Parameters
    ----------
    lines : list[str]
        The lines.
    """
    return filter(lambda line: not line.strip().startswith('%'), lines)


def _find_first(lines, test, *args, **kwds):
    """Find first line that passes test

    Parameters
    ----------
    lines : list
        List of lines
    func : Callable
        Function that performs test
    """
    for i, line in enumerate(lines):
        if test(line, *args, **kwds):
            return i
    return -1


def _find_all(lines, test, *args, **kwds):
    """Find all lines that pass test

    Parameters
    ----------
    lines : list
        List of lines
    func : Callable
        Function that performs test
    """
    line_nos = []
    for i, line in enumerate(lines):
        if test(line, *args, **kwds):
            line_nos.append(i)
    return line_nos

def _is_eqn(line, env):
    """Helper for `is_eqn*` to exclude *ed versions of environments
    """
    return env in line and f"{env}ed" not in line


def is_env(line, envs=None):
    """Does `line` from `.tex` file `\\begin{` a displayed equation?

    Parameters
    ----------
    line : str
        The line from the `.tex` file.
    envs : list[str], optional
        Names of environments to test for, by default `None` -> `eqn_envs`.
    """
    if envs is None:
        return any(_is_eqn(line, r'\begin{' + env) for env in eqn_envs)
    envs = [envs] if isinstance(envs, str) else envs
    return any((r'\begin{' + env) in line for env in envs)


def is_env_end(line, envs=None):
    """Does `line` from `.tex` file `\\end{` a displayed equation?

    Parameters
    ----------
    line : str
        The line from the `.tex` file.
    envs : list[str], optional
        Names of environments to test for, by default `None` -> `eqn_envs`.
    """
    if envs is None:
        return any(_is_eqn(line, r'\end{' + env) for env in eqn_envs)
    envs = [envs] if isinstance(envs, str) else envs
    return any((r'\end{' + env) in line for env in envs)


def strip_comment(line):
    """Remove contents of comment, leaving the `%` and final `\\n`

    Parameters
    ----------
    line : str
        A single line from the tex file, ending with `\\n`.

    Returns
    -------
    stripped_line : str
        `line` without everything between `%` and final `\\n`
    """
    # if line.startswith('%'):
    #     return ''
    match = commenter.search(line)
    if not match:
        return line
    return line[:match.start()+1] + '\n'


def replace_in_lines(tex_lines, pattern, prefix='', suffix=''):
    """Insert `prefix` and `suffix` around any occurence of `pattern`

    Parameters
    ----------
    tex_lines : list[str]
        List of lines from the tex file. Modified in place.
    pattern : str
        The pattern to search for.
    prefix : str, optional
        Inserted before `pattern`, by default ''
    suffix : str, optional
        Inserted after `pattern`, by default ''
    """
    rep_text = prefix + pattern + suffix
    for i, line in enumerate(tex_lines):
        tex_lines[i] = line.replace(pattern, rep_text)


def comment_out_envs(tex_lines, envs=None):
    """Comment out any display equations, acknowledgments, etc

    Parameters
    ----------
    tex_lines : list[str]
        List of lines from the `.tex` file. Modified in place.
    envs : list[str], optional
        Names of environments to test for, by default `None` -> `filterenvs`.
    """
    envs = filter_envs if envs is None else envs
    filtered_lines = []
    while tex_lines:
        line = tex_lines.pop(0)
        for env in envs:
            if r'\begin{' + env in line:
                while tex_lines and not r'\end{' + env in line:
                    filtered_lines.append('% ' + line)
                    line = tex_lines.pop(0)
                filtered_lines.append('% ' + line)  # comment out the \end too
                line = tex_lines.pop(0)
        filtered_lines.append(line)
    tex_lines.extend(filtered_lines)


def end_early(tex_lines, pattern):
    """Putting an \end{document} before `pattern` = bibliography, etc

    Parameters
    ----------
    tex_lines : list[str]
        List of lines from the `.tex` file. Modified in place.
    pattern : str
        The pattern to search for.
    """
    end_index = [i for (i, line) in enumerate(tex_lines) if pattern in line]
    if end_index:
        tex_lines.insert(end_index[0], r'\end{document}' + '\n')


def communicate_str(popen, *args, **kwds):
    """Wrapped `subprocess.Popen.communicate` to return `str`

    Parameters
    ----------
    popen : subprocess.Popen
        The subprocess (in bytes mode).

    Returns
    -------
    out : str
        What `popen` wrote to `stdout` (`''` if empty).
    err : str
        What `popen` wrote to `stderr` (`''` if empty).
    """
    out, err = popen.communicate(*args, **kwds)
    out = '' if out is None else out.decode()
    err = '' if err is None else err.decode()
    return out, err


def fix_image_name(filename, opts):
    """Expand any macros in file names and append extension.
    """
    if opts.var is None:
        tex_vars = {}
    else:
        tex_vars = dict(opts.var)

    for key in tex_vars.keys():
        if key in filename:
            filename = filename.replace(key, tex_vars[key])

    for ext in ['', '.pdf', '.eps', '.png']:
        if len(glob.glob(filename+ext)) == 1:
            filename = filename+ext
            break
    else:
        raise IOError('missing picture file ' + filename)
    return filename


def get_image_size(filename, opts):
    """Get `width`, `height` of image file.

    Parameters
    ----------
    filename : str
        Fully expanded file name.
    opts : ag.Namespace
        Cmd line options.

    Returns
    -------
    width, height : tuple[float, float]
        Size of image.
    """
    if opts.figs == 'identify':
        try:
            identify = subprocess.Popen(['magick ', 'identify', filename],
                                        stdout=subprocess.PIPE)
            out, err = communicate_str(identify)
        except OSError as exc:
            print(msg.format("ImageMagick", "magick -help`", "-f gs"))
            print(exc)
            return -1., -1.
        fields = out.split()
        width, height = fields[2].split('x')
        width = float(width)
        height = float(height)
    elif opts.figs == 'gs':
        gs_cmd = 'gswin64c' if os.name == 'nt' else 'gs'
        try:
            with open(filename, 'r') as img_f:
                gs = subprocess.Popen(
                    [gs_cmd, '-q', '-dSAFER', '-dBATCH', '-sDEVICE=bbox', '-'],
                    stdin=img_f, stdout=subprocess.PIPE,
                    stderr=subprocess.PIPE)
                out, err = communicate_str(gs)
        except OSError as exc:
            print(msg.format("Ghostscript", gs_cmd + " -h", "-f identify"))
            print(exc, "\nWord count for figures will be innacurate.")
            return -1., -1.
        err_lines = err.split('\n')
        for err_line in err_lines:
            if err_line.startswith('%%BoundingBox'):
                break
        bbox = err_line.split()
        width = float(bbox[3])
        height = float(bbox[4])
    else:
        raise ValueError(f'Unknown figure method "{opts.figs}"')

    return width, height


# -----------------------------------------------------------------------------
# Word counting functions
# -----------------------------------------------------------------------------


def count_main_text_words_detex(detex_lines, tex_lines):
    """Count words in main text using `detex`

    Parameters
    ----------
    detex_lines : list[str]
        List of text lines produced by `detex`
    tex_lines : list[str]
        List of lines from the `.tex` file
    """
    # remove images and empty lines
    detex_lines = [line for line in detex_lines if len(line.strip()) > 0]
    detex_lines = [line for line in detex_lines if '<Picture' not in line]

    first_line_no = _find_first(tex_lines, lambda x: '\maketitle' in x) + 1
    first_line_no += _find_first(tex_lines[first_line_no:], is_first_line)
    first_line = tex_lines[first_line_no].strip()
    detex_first_line_no = _find_first(detex_lines,
                                      lambda x: x.strip() in first_line)

    main_text = detex_lines[detex_first_line_no:]
    # hyphenated words count as two words
    main_text = [line.replace('-', ' ') for line in main_text]
    return sum(len(line.split()) for line in main_text)


def count_main_text_words_wordcount(tex_lines, opts):
    """Count words in main text following method described at

    http://journals.aps.org/authors/length-guide-faq

    Parameters
    ----------
    tex_lines : list[str]
        List of lines from the `.tex` file
    opts : ag.Namespace
        Command line options
    """
    enc = 'utf-8'
    mod_tex_lines = tex_lines[:]

    # Commenting out the \maketitle command
    replace_in_lines(mod_tex_lines, r'\maketitle', '%', '')
    # Using the 'nofootinbib' option
    replace_in_lines(mod_tex_lines, r'\documentclass[', '', 'nofootbib, ')
    # Comment out any display equations and acknowledgments
    comment_out_envs(mod_tex_lines)
    # Putting an \end{document} before the bibliography
    end_early(mod_tex_lines, r'\bibliography{')
    # Putting an \end{document} before \acknowledgments{...}
    end_early(mod_tex_lines, r'\acknowle')

    tmp_tex_file = open('tmp_tex_file.tex', 'w', encoding=enc)
    tmp_tex_file.writelines(line for line in mod_tex_lines)
    tmp_tex_file.close()

    wordcount_tex_file = open('wordcount.tex', 'w', encoding=enc)
    wordcount_tex_file.write(wordcount_tex_contents)
    wordcount_tex_file.close()

    dev_null = ' > nul' if os.name == 'nt' else ' > /dev/null 2>&1'
    os.system(f'{opts.latex} tmp_tex_file' + dev_null)
    os.system('bibtex tmp_tex_file' + dev_null)
    os.system(f'{opts.latex} tmp_tex_file' + dev_null)
    os.system(f'{opts.latex} tmp_tex_file' + dev_null)
    os.system(f'echo tmp_tex_file.tex | {opts.latex} wordcount.tex' + dev_null)

    try:
        wordcount_log = open('wordcount.log',
                             encoding=enc, errors='ignore').readlines()
    except UnicodeDecodeError as exc:
        wordcount_log = []
        print("Wordcount of main text failed. Try the '-m detex' option.")
        print(exc)
        print('')

    if opts.clean:
        rm_files = glob.glob('wordcount*') + glob.glob('tmp_tex_file*')
        for file in rm_files:
            os.unlink(file)

    wordcount = len([line for line in wordcount_log
                     if '3.08633' in line or '3.08635' in line])
    return wordcount


def count_equation_words(tex_lines, start_line):
    """Compute words equivalent of a displayed equation

    Parameters
    ----------
    tex_lines : list[str]
        List of lines from the `.tex` file
    start_line : int
        Index of line where equation environment starts
    """
    count = 1
    array_lines = 0
    array = False
    cases = False
    eqn_words_per_line = 32 if '*' in tex_lines[start_line] else 16

    for line in tex_lines[start_line+1:]:
        if (is_env_end(line)):
            break

        new_lines = 0 if cases else line.count(r'\\')
        # excluding cases
        if r'\begin{cases}' in line:
            cases = True
            # if \\ appears after \begin{cases}, mistakenly counted above
            loc = line.find(r'\begin{cases}')
            new_lines = line[:loc].count(r'\\')
        if r'\end{cases}' in line:
            cases = False
            # if \\ appears after \end{cases}, mistakenly ignored above
            loc = line.find(r'\end{cases}')
            new_lines = line[loc:].count(r'\\')

        if not array:
            count += new_lines
        else:
            array_lines += new_lines
        if r'\begin{array}' in line:
            array = True
            array_lines = 0
        if r'\end{array}' in line:
            array = False

    if array_lines != 0:
        count *= array_lines

    return count*eqn_words_per_line


def count_equations_words(tex_lines):
    """Total number of words from all displayed equations

    Parameters
    ----------
    tex_lines : list[str]
        List of lines from the `.tex` file
    """
    eqn_line_nos = _find_all(tex_lines, is_env)
    eqn_words = [count_equation_words(tex_lines, eqn_line_no)
                 for eqn_line_no in eqn_line_nos]
    if eqn_words:
        print(f'Equations: {eqn_words!r}')
    return sum(eqn_words)


def count_table_words(tex_lines, table_line, table_no):
    """Compute words equivalent of a table

    Parameters
    ----------
    tex_lines : list[str]
        List of lines from the `.tex` file
    start_line : int
        Index of line where table environment starts
    """
    two_column = 'table*' in tex_lines[table_line]
    count = 1
    for line in tex_lines[table_line:]:
        if r'\end{table' in line:
            break
        if r'\\' in line:
            count += 1

    columns = "double" if two_column else "single"
    words_equiv = int(13.*count + 26.) if two_column else int(6.5*count + 13.)
    print(f'Table {table_no+1}: {words_equiv:6d} words '
          f'({columns}-column, {count} lines)')
    return words_equiv


def count_tables_words(tex_lines):
    """Total number of words from all tables

    Parameters
    ----------
    tex_lines : list[str]
        List of lines from the `.tex` file
    """
    table_lines = _find_all(tex_lines, is_env, 'table')
    table_words = [count_table_words(tex_lines, table_line)
                   for table_line in table_lines]
    if table_words:
        print(f'Tables: {table_words!r}')
    return sum(table_words)


def count_figure_words(tex_lines, filename, fig_no, opts):
    """Compute words equivalent of a figure

    Parameters
    ----------
    tex_lines : list[str]
        List of lines from the `.tex` file
    filename : str
        File name of the included image
    fig_no : int
        Figure number
    opts : ag.Namespace
        Command line options

    Returns
    -------
    words_equiv : int
        Number of words the figure is equivalent to
    width : float
        Width of image
    height : float
        Height of image
    aspect : float
        Aspect ratio of image
    two_column : bool
        Is it a two-column figure?
    """
    inc_fig_line_no = _find_first(tex_lines, is_inc_fig, filename)
    # the \begin{figure} before inc_fig_line_no
    fig_line_no = _find_first(tex_lines[inc_fig_line_no::-1], is_env, 'figure')
    fig_line_no = inc_fig_line_no - fig_line_no
    # subfig = 'subfloat' in tex_lines[inc_fig_line_no]
    # newline = r'\\' in tex_lines[inc_fig_line_no]
    two_column = 'figure*' in tex_lines[fig_line_no]

    # print(filename, tex_lines[inc_fig_line_no], tex_lines[fig_line_no])
    width, height = get_image_size(filename, opts)

    aspect = float(width/height)

    if opts.journal in no_aspect:
        words_equiv = 340 if two_column else 170
    elif two_column:
        words_equiv = int(300./(0.5*aspect) + 40.)
    else:
        words_equiv = int(150./aspect + 20.)
    columns = "double" if two_column else "single"
    print(f'Figure {fig_no+1}: {words_equiv:6d} words '
          f'({width:.0f}x{height:.0f} aspect {aspect:.2f}, '
          f'{columns}-column, {filename})')

    return words_equiv


def count_figures_words(detex_lines, tex_lines, opts):
    """Total number of words from all figures

    Parameters
    ----------
    detex_lines : list[str]
        List of text lines produced by `detex`
    tex_lines : list[str]
        List of lines from the `.tex` file
    opts : ag.Namespace
        Command line options
    """
    # fig_lines = [line for line in detex_lines if '<Picture' in line ]
    fig_lines = [line for line in tex_lines if 'includegraphics' in line]
    fig_words = []

    for fig_i, fig_line in enumerate(fig_lines):
        m = img_file.findall(fig_line)
        filename = fix_image_name(m[0][1:-1], opts)
        words_equiv = count_figure_words(tex_lines, filename, fig_i, opts)
        fig_words.append(words_equiv)

    if fig_words:
        print(f'Figures: {fig_words!r}')
    return int(sum(fig_words)*opts.scale_figs)


def count_chars_abstract(tex_lines):
    """Count and display characters in abstract

    Parameters
    ----------
    tex_lines : list[str]
        List of lines from the `.tex` file
    """
    abs_begin_line, = [i for (i, line) in enumerate(
        tex_lines) if r'\begin{abstract}' in line]
    abs_end_line, = [i for (i, line) in enumerate(
        tex_lines) if r'\end{abstract}' in line]

    abstract_lines = tex_lines[abs_begin_line+1:abs_end_line]
    abstract_lines = list(_no_comments(abstract_lines))
    abstract = ''.join(abstract_lines)
    # print('ABSTRACT:')
    # print(abstract)
    return len(abstract)


def process(tex_file, opts):
    """Count words in a `.tex` file and display

    Parameters
    ----------
    tex_file : str
        Name of `.tex` file
    opts : ag.Namespace
        Command line options
    """
    cwd_path = os.getcwd()
    file_path, tex_file = os.path.split(tex_file)
    if file_path:
        os.chdir(file_path)
    if opts.journal not in word_limit:
        print('No known word limit for' + opts.journal)

    print(f'Processing TeX file: {tex_file}\n')
    tex_lines = open(tex_file).readlines()
    tex_lines = list(map(strip_comment, _no_comments(tex_lines)))

    abstract_chars = count_chars_abstract(tex_lines)
    print('')
    print(f'Abstract: {abstract_chars:6d} chars (max 600)')

    if opts.method == 'wordcount':
        detex_lines = []
        main_text_words = count_main_text_words_wordcount(tex_lines, opts)
    elif opts.method == 'detex':
        try:
            detex = subprocess.Popen(['detex', '-e', opts.env, tex_file],
                                     stdout=subprocess.PIPE)
            out, err = communicate_str(detex)
            detex_lines = out.strip().split('\n')
        except OSError as exc:
            print(msg.format("detex", "detex -h", "-m wordcount"))
            print(exc)
            detex_lines = []
        main_text_words = count_main_text_words_detex(detex_lines, tex_lines)
    else:
        raise ValueError('Unsupported method ' + opts.method)
    eqn_words = count_equations_words(tex_lines)
    fig_words = count_figures_words(detex_lines, tex_lines, opts)
    table_words = count_tables_words(tex_lines)
    total_words = (main_text_words + eqn_words + fig_words + table_words)

    print('')
    print(f'Main text:      {main_text_words:6d} words')
    print(f'Displayed Math: {eqn_words:6d} words')
    print(f'Figures:        {fig_words:6d} words')
    print(f'Tables:         {table_words:6d} words')
    print(f'TOTAL:          {total_words:6d} words')
    print('')

    wl = word_limit.get(opts.journal, 0)
    if wl:
        extra = total_words - wl
        if extra > 0:
            over_under = 'OVER'
        else:
            over_under = 'UNDER'
        print(f'Manuscript {tex_file} is currently {abs(extra)} words '
              f'({extra/wl:.0%}) {over_under} limit of {wl} words for journal '
              + opts.journal)

    if file_path:
        os.chdir(cwd_path)


# =============================================================================


parser = ag.ArgumentParser(usage='%(prog)s [options] tex-files',
                           description="""
Count length of an APS manuscript formatted in LaTeX, following
guidelines described at http://journals.aps.org/authors/length-guide""")

parser.add_argument(
    '-v', '--var', metavar='key value', nargs=2, action='append',
    help='Define TeX variables e.g. to specify location of figure files.')
parser.add_argument(
    '-e', '--env', metavar='env1,env2,...',
    help='Comma-separated list of LaTeX environments to ignore.',
    default='abstract,acknowledgments,acknowledgements,displaymath,equation,'
    'eqnarray,thebibliography',
)
# 'abstract,acknowledgments,acknowledgements,displaymath,equation,eqnarray,thebibliography'
# ','.join(filter_envs)
parser.add_argument('-m', '--method', metavar='(detex | wordcount)',
                    choices=('detex', 'wordcount'), default='wordcount',
                    help='Tool to use to count words in main text. Default is '
                    'wordcount. detex is also supported (but tends to '
                    'underestimate word count).')
parser.add_argument(
    '-f', '--figs', metavar='(identify | gs)', choices=('identify', 'gs'),
    default='identify',
    help='''Tool to use to extract bounding box from figure. The default is
    identify, which works for png, pdf, eps, and most image formats, but
    requires ImageMagick to be installed. The other option is gs, which works
    with eps and pdf images.''',
)
parser.add_argument('-s', '--scale-figs', type=float, default=1.1,
                    help='Scale estimate of figure word counts by factor, '
                    'default is 1.1 (10%%)')
parser.add_argument('-j', '--journal', metavar='PRL', default='PRL',
                    help='Journal abbreviation (e.g. PRL, PRB-RC). '
                    'Default is PRL')
parser.add_argument('-l', '--latex', default='pdflatex',
                    help='Latex executable. Default is "pdflatex".')
parser.add_argument(
    '-c', '--clean', action="store_true", dest="clean", default=True,
    help='Delete temporary files (wordcount method). [Default]',
)
parser.add_argument('-k', '--keep', action="store_false", dest="clean",
                    help='Keep temporary files (wordcount method)')
parser.add_argument('file', nargs='+', help='Name of tex file to process')


# =============================================================================


def main(*args, **kwds):
    """Count length of an APS manuscript formatted in LaTeX

    Guidelines described at http://journals.aps.org/authors/length-guide

    Requires either _ghostscript_ (http://www.ghostscript.com/) or ImageMagick
    _identify_ (http://www.imagemagick.org) to be available on your path.
    Requires _detex_ (http://www.ctan.org/pkg/detex) for `method=detex' option.

    Use `figs='gs'` if you have `.eps` or `.pdf` figures, and
    `figs='identify'` if you have `.png` figures.

    Parameters
    ----------
    filename(s) : str
        Name(s) of tex file(s)

    Keywords
    --------
    var : str
        Define TeX variables in the format `'key value ...'` e.g. to specify
        location of figure files.
    env : str
        Comma-separated list of LaTeX environments to ignore,
        e.g. `'env1,env2,....'`. Default is 'abstract,acknowledgments,
        acknowledgements,displaymath,equation,eqnarray,thebibliography'
    method : str (detex | wordcount)
        Tool to use to count words in main text. Default is wordcount, detex
        is also supported (but tends to underestimate word count).
    figs : str (identify | gs)
        Tool to use to extract bounding box from figure. Default is
        ImageMagick identify, Ghostscript gs also supported. Both work with
        eps and pdf images, while identify is a better choice for png images.
    scale_figs : float
        Scale estimate of figure word counts by factor. Default is 1.1 (10%)
    journal : str
        Journal abbreviation (e.g. PRL, PRB-RC). Default is 'PRL'.
    latex : str
        Latex executable. Default is "pdflatex".
    clean : bool
        Delete temporary files (wordcount method). Default is True.
    """
    args = args if args else None
    kwds = ag.Namespace(**kwds) if kwds else None
    opts = parser.parse_args(args, kwds)
    # filter_envs = opts.env.split(',')

    orig_eps_pdf_files = glob.glob('*-eps-converted-to.pdf')

    for tex_file in opts.file:
        process(tex_file, opts)

    for eps_pdf_file in glob.glob('*-eps-converted-to.pdf'):
        if eps_pdf_file not in orig_eps_pdf_files:
            os.remove(eps_pdf_file)


# -----------------------------------------------------------------------------


if __name__ == '__main__':
    main()

